Energy non-equipartition in vibrofluidized particles

The aim of the present work is to investigate the influence of the realistic model parameters for particle interactions, specifically the spring stiffness coefficient for the tangential force between particles on the energy equipartition in a vibrofluidized system. To achieve this, a three-dimensional vertically vibrated granular system consisting of spherical particles is simulated using the discrete element method (DEM) implemented in the open-source software LAMMPS. Interparticle and wall-particle interactions are determined using the linear-spring dashpot model. Simulations are performed for particles ranging from nearly perfectly smooth to nearly perfectly rough. Two different values for the ratio of the tangential to normal spring stiffness coefficient $\kappa$ ($2/7$ and $3/4$) are chosen for most of the simulations. The ratio of the translational to the rotational kinetic energy ($K$) monotonically decreases with an increase in the friction coefficient, $\mu$ for $\kappa=2/7$; however, for $\kappa = 3/4$, after an initial reduction with $\mu$, $K$ increases and plateaus at $\approx 5$, indicating the absence of equipartition of energy between the translational and rotational modes. Further simulations performed for $0.67 \le \kappa < 1$ confirm non-equipartition of energy for particles with a very high friction coefficient.

==> anc/SupplementalMaterial.tex <==
%% ****** Start of file apstemplate.tex ****** %


%%
%%
%%   This file is part of the APS files in the REVTeX 4.2 distribution.%%
%%   Copyright (c) 2024 The American Physical Society.
%%
%%   See the REVTeX 4 README file for restrictions and more information.
%%
%
% This is a template for producing manuscripts for use with REVTEX 4.2
% Copy this file to another name and then work on that file.
% That way, you always have this original template file to use.
%
% Group addresses by affiliation; use superscriptaddress for long
% author lists, or if there are many overlapping affiliations.
%  N.B. The groupedaddress option will reorder the author list based
%  on the order in which affiliations appear. Please be sure to check the author 
%  order. You can also use the unsortedaddress(?) option instead to prevent that
%  behavior.
% For Phys. Rev. appearance, change preprint to twocolumn.
% Choose physrev, prl, or rmp for journal
%  N.B. physrev is appropriate for all APS journals except prl and rmp
%  Add 'draft' option to mark overfull boxes with black boxes
%  Add 'showkeys' option to make keywords appear
\documentclass[aps,physrev,preprint,groupedaddress]{revtex4-2}

\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
%\usepackage{subfig}
\usepackage{caption}
\usepackage{subcaption}
%\usepackage{biblatex}
\usepackage{siunitx}
\usepackage{hyperref}% add hypertext capabilities
\usepackage{natbib}
\usepackage{amsmath}
\usepackage{subfloat}
%\usepackage[caption=false]{subfig}
%\usepackage{subfig}
\usepackage{hyperref}%

%\documentclass[aps,physrev,preprint,superscriptaddress]{revtex4-2}
%\documentclass[aps,prl,preprint,superscriptaddress]{revtex4-2}
%\documentclass[aps,prl,reprint,groupedaddress]{revtex4-2}
%\documentclass[aps,rmp,preprint,superscriptaddress]{revtex4-2}
%\documentclass[aps,rmp,reprint,groupedaddress]{revtex4-2}

% You should use BibTeX and apsrev.bst for references
% Choosing a journal automatically selects the correct APS
% BibTeX style file (bst file), so only uncomment the line
% below if necessary.
%\bibliographystyle{apsrev4-2}

\begin{document}

% Use the \preprint command to place your local institutional report
% number in the upper righthand corner of the title page in preprint mode.
% Multiple \preprint commands are allowed.
% Use the 'preprintnumbers' class option to override journal defaults
% to display numbers if necessary
%\preprint{}

%Title of paper
\title{Supplemental Material: Energy non-equipartition in vibrofluidized particles}

% repeat the \author .. \affiliation  etc. as needed
% \email, \thanks, \homepage, \altaffiliation all apply to the current
% author. Explanatory text should go in the []'s, actual e-mail
% address or url should go in the {}'s for \email and \homepage.
% Please use the appropriate macro foreach each type of information

% \affiliation command applies to all authors since the last
% \affiliation command. The \affiliation command should follow the
% other information
% \affiliation can be followed by \email, \homepage, \thanks as well.
\author{Alok Tiwari}%
\email{alok.tiwari@iitb.ac.in}
\author{Manaswita Bose}%
 \email{manaswita.bose@iitb.ac.in}
\affiliation{Department of Energy Science and Engineering, Indian Institute of Technology Bombay, Mumbai, India.
}%


\author{V. Kumaran}%
\affiliation{%
	Department of Chemical Engineering, Indian Institute of Science Bangalore, Bengaluru 560012, India
	}%
%\email[]{Your e-mail address}
%\homepage[]{Your web page}
%\thanks{}
%\altaffiliation{}


%Collaboration name if desired (requires use of superscriptaddress
%option in \documentclass). \noaffiliation is required (may also be
%used with the \author command).
%\collaboration can be followed by \email, \homepage, \thanks as well.
%\collaboration{}
%\noaffiliation

\date{\today}

% insert suggested keywords - APS authors don't need to do this
%\keywords{}

%\maketitle must follow title, authors, abstract, and keywords
\maketitle

% body of paper here - Use proper section commands
% References should be done using the \cite, \ref, and \label commands

\section{\label{app:dem}DEM Basics}
%%%%This can move to appendix in a brief manner%%%%%
\subsection{Discrete element method}\label{sec:DEM}

Newton's equation of motion is time-integrated to advance the position and velocity of particles \citep{Cundall1979}. For spherical particles, the conservation of linear and angular momentum are expressed as:

\begin{equation}\label{eq:linear_mom}
\frac{\mathrm{d} \vec{v}_i}{\mathrm{d} t} = \vec{g} + \frac{1}{m_i}\sum_{j=1}^{k_i}\vec{F}_{ij}
\end{equation}

\begin{equation}\label{eq:angular_mom}
\frac{\mathrm{d} \vec{\omega}_i}{\mathrm{d} t} =  \frac{1}{I_i}\sum_{j=1}^{k_i}\vec{T}_{ij}
\end{equation}

\noindent In the above equation, $m_i$, $I_i$ $\vec{v_i}$ and $\vec{\omega_i}$ are the mass, moment of inertia, linear velocity and angular velocity of any particle $i$, respectively. $\Vec{F}_{ij}$ is the summation of the contact force and $\Vec{T}_{ij}$ is the total torque acting on particle $i$ due to the tangential force in contact.

The normal and tangential contact force is determined using the spring and dashpot model such that,

\begin{equation}\label{eq:normal_force}
\vec{F}_{nij} = -k_n \xi_{nij} \hat{r}_{ij} - \gamma_n {\Vec{v}_{nij}}
\end{equation}

\begin{equation}\label{eq:tangential_force}
\Vec{F}_{tij} = - \min \left (\mu  \left \| \Vec{F}_{nij} \right \|, k_t \left \| \Vec{\xi}_{tij} \right \|  \right )\hat{t}_{ij} .
\end{equation}  


\noindent $\vec{F}_{nij}$ is the force exerted on a particle $i$ by a particle $j$ along the line joining the center of particles. $\xi_{nij} = d - |\Vec{r}_{ij}|$ is the overlap of particles in the normal direction. $\hat{r}_{ij}$ is the unit vector from particle $i$ to $j$ defined as 

\begin{equation}\label{eq:unit_vec}
\hat{r}_{ij} = \frac{\Vec{r}_j - \Vec{r}_i}{\left | \Vec{r}_j - \Vec{r}_i \right |}
\end{equation}

\noindent $k_n$ and $k_t$ are the stiffnesses of the spring in the normal and tangential direction, respectively. $\Vec{v}_{nij} = \left ( \Vec{v}_{ij} \cdot \hat{r}_{ij}\right ) \hat{r}_{ij}$ is the velocity of particle $j$ with respect to $i$ in the normal direction. $\vec{F}_{tij}$ is the force exerted on a particle $i$ by a particle $j$ in the tangential direction. $\| \Vec{\xi}_{tij} \|$ is the tangential displacement accumulated at any instant $t$ of the spring. $\gamma_n$ is the damping coefficient, and it is determined based on the value of the normal coefficient of restitution $e_n$ \citep{Schafer1996}, such that

\begin{equation}\label{eq:cor_cal}
\frac{\hat{\gamma_n}}{2\sqrt{\hat{k_n}}} = \frac{\ln e_n}{\sqrt{\pi^2+(\ln e_n)^2}} .
\end{equation}
where, $\hat{\gamma}_n = \frac{\gamma_n}{m}\sqrt{\frac{d}{g}}$ and $\hat{k}_n = \frac{k_n\,d}{mg}$. 



\subsection{Analysis of DEM data}\label{sec:Algo}


The instantaneous position $(\vec{r})$, linear $(\vec{v})$ and angular velocities $(\vec{\omega})$ of particles are 
averaged over bins ($\frac{\Delta z_\mathrm{bin}}{d_p} = 1$) to determine the profiles of the ensemble-averaged properties such as volume fraction 
\begin{equation}
\varphi = \frac {\pi d^3 \left \langle n_b \right \rangle}{6V_b},
\end{equation}
the mean sqaured fluctuating kinetic energy (``granular temperature''), both translational $(T)$ and rotational $(T_R)$,
\begin{equation}
T = \frac{1}{2} \left \langle \left \| \vec{V}'\right \|^2 \right \rangle,
\end{equation}
\begin{equation}
 T_R = \frac{2I}{md^2} \left \langle \left \| \vec{\Omega}'\right \|^2 \right \rangle, 
 \end{equation}
 and pressure,
 \begin{equation}
 P =  \frac{6 \varphi u_b{^2} \left \langle \vec{V}' \cdot \vec{V}'  \right \rangle}{\pi d^3 Ng}\ + \frac{d[\vec{F} \cdot \hat{r}_{ij}]} {Ng V_{b}}.
 \end{equation}
 Here, $\vec{V}' = \vec{V} - \left \langle \vec{V} \right \rangle$ and $\vec{\Omega}' = \vec{\Omega} - \left \langle \vec{\Omega} \right \rangle$ are the fluctuating linear and angular velocity of a particle, respectively, $N$ is the total number of particles per unit area, $\langle n_b \rangle $ is the average number of particle centers in a bin, $V_b$ is the bin volume, $g$ is the acceleration due to gravity, and $I= md^2/10$ is the moment of inertia of the spherical particle. $\langle \rangle$ represents the ensemble-averaged properties over more than $6000$ configurations.
 %\textcolor{red}{Do we need to specify the
 %number of configurations for the ensemble average?} 
 The linear and angular velocities are normalized as $\vec{V} = \vec{v}/{u_b}$ and $\vec{\Omega} = d\vec{\omega}/2u_b$, where $u_{b} = 2 \pi A f$ is the maximum velocity of the vibrating base.   The particle's vertical position is measured relative to the vibrating base.   The average mean squared fluctuating translational ($\mbox{KE}_T$)
 and rotational $(\mbox{KE}_R)$ kinetic energies are defined as,
 \begin{equation}
\mathrm{KE}_T =\frac{1}{2\,h}\int_{0}^{h}\left \langle \left \| \vec{V}'\right \|^2 \right \rangle dz,
 \end{equation}
\begin{equation}
 \mathrm{KE}_R =\frac{2I}{md^2\,h}\int_{0}^{h}\left \langle \left \| \vec{\Omega}'\right \|^2 \right \rangle dz.
 \end{equation}
The time evolution of $\mathrm{KE}_T$ and $\mathrm{KE}_{R}$ is examined to determine whether the system has reached a steady state.

\section{Contact distribution}
The nature of the interparticle contact depends on the coefficient of restitution, the friction coefficient, the ratio of the normal to the tangential spring stiffness, and the contact angle. Individual contacts are tracked by performing a simulation with the timestep of $1/100$ of the contact time. The particle positions and velocities obtained from the DEM simulation are further processed to identify the particles in contact using the algorithm shown in Figure ~\ref{fig:algo}. Once the colliding pair is identified, the rotational coefficient of restitution is determined as the ratio of the pre- and post-impact slip velocities. Also, $\psi_1 = (2 \left(1-\nu\right))/(\mu\left(2-\nu\right)) (v_s/v_n)$ and 
$\psi_2 = (2 \left(1-\nu\right))/(\mu\left(2-\nu\right) (v_s^*/v_n)$, where $\nu$ is the Poisson ratio, are determined for each contact.  The contacts were classified according to the criterion of \cite{Maw1976}: for $\psi_1 < 1$, the surfaces stick together at the beginning of the contact and slide at the end. Contact begins with sliding before two surfaces stick for a short while, and finally slip at the end of the contact for $1 < \psi_1 < 4\,\chi -1$, where $\chi = (7\left(1-\nu\right))/(2\left(2-\nu\right))$ for a sphere. The surfaces slip during the entire contact for $\psi > 4\,\chi -1$.  For collisions that involve gross sliding, where $f_t = - \mu |f_n| \mathrm{sgn} (\vec{v}_s)$ for the entire contact,
$\psi_{2} = \psi_{1} - (7/2) \mu (1+e_n)$. 


\begin{figure}[h]
\centering
\includegraphics[scale=0.35]{figures/flowchart_contactdetection.pdf}
\caption{Algorithm for the calculation of energy dissipation and energy exchange term for individual contacts.} \label{fig:algo}
\end{figure}


\if{false}
A more realistic classification based on the extended Hertz model was proposed by Maw \textit{et al.} \cite{Maw1980}. They generated plots of  $\psi_2 = (2 \left(1-\nu\right))/(\mu\left(2-\nu\right) (v_s^*/v_n)$ vs. $\psi_1 = (2 \left(1-\nu\right))/(\mu\left(2-\nu\right)) (v_s/v_n)$, where $\nu$ is the Poisson ratio. Here, $\psi_1$ and $\psi_2$ can be interpreted as non-dimensionalized impact and rebound angles, respectively. According to their criterion, for $\psi_1 < 1$, at the beginning of the contact, the surfaces stick to each other and slide at the end of the contact. Contact begins with sliding before two surfaces stick for a short while, and finally slip at the end of the contact for $1 < \psi_1 < 4\,\chi -1$, where $\chi = (7\left(1-\nu\right))/(2\left(2-\nu\right))$ for a sphere. The surfaces slip during the entire contact for $\psi > 4\,\chi -1$.  For collisions that involve gross sliding, where $f_t = - \mu |f_n| \mathrm{sgn} (\vec{v}_s)$ for the entire contact,
$\psi_{2} = \psi_{1} - (7/2) \mu (1+e_n)$. 
\fi


Figure~\ref {fig:contactchart} shows the fraction of the contact in different regimes, such as gross sliding, sticking, and sticking sliding. For $\kappa=\frac{2}{7}$, there are two distinct regimes leading to perfectly rough contact with $\beta=+1$; however, for $0.67\le \kappa <1$, there are three regimes of contact (\cite{Maw1976}) and $\beta$ does not approach the limit of +1. The latter nature is similar to that observed in experiments \citep{Kharaz2001, Louge2002}. 



\begin{figure}[h]
\centering
\includegraphics[width=\textwidth]{figures/fraction_contacts.png}
\caption{Fraction of contacts in different regime for $\kappa = 2/7$ and $\kappa = 3/4$, comparing $\mu=0.1$ with $\mu=1$.} \label{fig:contactchart}
\end{figure}
\clearpage

\section{Coupling and dissipation energy distribution}

Once the particles in contact are identified using the algorithm in Figure ~\ref{fig:algo} and the rotational coefficient of restitution is obtained, the individual terms in the energy conservation equation (Eq 3) are determined. Figure ~\ref{fig:distribution} shows the cumulative distribution of the terms $\Delta E = \frac{\hat{I}}{1+\hat{I}}\frac{1-\beta^2}{4}\left ( \hat{r}_{ij} \times \Vec{G}\right ) \ \cdot \left ( \hat{r}_{ij} \times \Vec{G}\right )$ and (b) $ E_{\text{exch}} = \eta_2 \left| \Vec{\omega}_{ij}\cdot \left ( \hat{r}_{ij} \times \vec{G} \right ) \right |$. The Q2 values are used for further analysis.

\begin{figure*}[h]
\centerline{
    \subfloat[a][]{\includegraphics[scale=0.30]{figures/DISS_CDF.png}}
    \subfloat[b][]{\includegraphics[scale=0.30]{figures/EXC_CDF.png}}}
    \caption{Cumulative probability of the (a) dissipation and (b) energy exchange term for $\mu = 0.05$) and $\kappa=2/7$. Here, Q2 for dissipation is $0.133$, and coupling is $0.017$. 
    }
    \label{fig:distribution}
    %\label{fig:coupling_freq}}
\end{figure*}

\clearpage



\bibliography{GranMat.bib}


\end{document}




